On Walter Wyss's no perfect cuboid paper

The perfect cuboid problem is an old famous unsolved problem in mathematics concerning the existence or non-existence of a rectangular parallelepiped whose edges, face diagonals, and space diagonal are of integer lengths. Recently Walter Wyss has published a paper [arXiv:1506.02215] claiming a solution of this problem. The purpose of this paper is to check out Walter Wyss's result.

==> anc/section_04.txt <==
restart:
Eq_0:=2*u1^2+2*u2^2-u3^2-u4^2=0:
Eq_m:=m=(2*u2+u3-u4)/(2*u1+u3+u4):
sss:=solve({Eq_0,Eq_m},{u3,u4}):
assign(sss):
u3:=collect(u3,[u1,u2]);
u4:=collect(u4,[u1,u2]);
restart:
Eq_0:=2*u1^2+2*u2^2-u3^2-u4^2=0:
Eq_n:=n=(2*u2-u3+u4)/(2*u1+u3+u4):
sss:=solve({Eq_0,Eq_n},{u3,u4}):
assign(sss):
u3:=collect(u3,[u1,u2]);
u4:=collect(u4,[u1,u2]);
m:=(2*u2+u3-u4)/(2*u1+u3+u4):
m:=normal(m);
unprotect(sin,cos,tan):
sin:=subsop(3=NULL,eval(sin)):
cos:=subsop(3=NULL,eval(cos)):
tan:=subsop(3=NULL,eval(tan)):
tan(alpha/2):=m:
tan(beta/2):=n:
sin(alpha/2):=m*cos(alpha/2):
sin(beta/2):=n*cos(beta/2):
sin(alpha):=normal(2*m/(1+m^2)):
cos(alpha):=normal((1-m^2)/(1+m^2)):
sin(beta):=2*n/(1+n^2):
cos(beta):=(1-n^2)/(1+n^2):
omega_plus:=proc(x) sin(x)+cos(x) end proc:
omega_minus:=proc(x) cos(x)-sin(x) end proc:

Expr_1:=omega_plus(alpha)*u1-omega_minus(alpha)*u2-u3:
Expr_2:=omega_minus(alpha)*u1+omega_plus(alpha)*u2-u4:
Expr_1:=normal(Expr_1):
Expr_2:=normal(Expr_2):
Expr_1,Expr_2;

Expr_1:=omega_plus(alpha)*u3+omega_minus(alpha)*u4-2*u1:
Expr_2:=-omega_minus(alpha)*u3+omega_plus(alpha)*u4-2*u2:
Expr_1:=normal(Expr_1):
Expr_2:=normal(Expr_2):
Expr_1,Expr_2;
Expr_1:=(u1*u3+u2*u4)/(u1^2+u2^2)-omega_plus(alpha):
Expr_2:=(u1*u4-u2*u3)/(u1^2+u2^2)-omega_minus(alpha):
Expr_1:=normal(Expr_1):
Expr_2:=normal(Expr_2):
Expr_1,Expr_2;
Expr_1:=omega_minus(beta)*u1+omega_plus(beta)*u2-u3:
Expr_2:=omega_plus(beta)*u1-omega_minus(beta)*u2-u4:
Expr_1:=normal(Expr_1):
Expr_2:=normal(Expr_2):
Expr_1,Expr_2;
Expr_1:=omega_minus(beta)*u3+omega_plus(beta)*u4-2*u1:
Expr_2:=omega_plus(beta)*u3-omega_minus(beta)*u4-2*u2:
Expr_1:=normal(Expr_1):
Expr_2:=normal(Expr_2):
Expr_1,Expr_2;
Expr_1:=(u1*u4+u2*u3)/(u1^2+u2^2)-omega_plus(beta):
Expr_2:=(u1*u3-u2*u4)/(u1^2+u2^2)-omega_minus(beta):
Expr_1:=normal(Expr_1):
Expr_2:=normal(Expr_2):
Expr_1,Expr_2;
sigma:=(alpha+beta)/2:
delta:=(alpha-beta)/2:
Expr_1:=u1*sin(sigma)-u2*cos(sigma):
Expr_2:=(u1*cos(sigma)+u2*sin(sigma))*omega_plus(delta)-u3:
Expr_3:=(u1*cos(sigma)+u2*sin(sigma))*omega_minus(delta)-u4:
Expr_1:=normal(expand(Expr_1)):
Expr_2:=normal(expand(Expr_2)):
Expr_3:=normal(expand(Expr_3)):
Expr_2:=subs(cos(1/2*alpha)^2=(cos(alpha)+1)/2,
        cos(1/2*beta)^2=(cos(beta)+1)/2,Expr_2):
Expr_3:=subs(cos(1/2*alpha)^2=(cos(alpha)+1)/2,
        cos(1/2*beta)^2=(cos(beta)+1)/2,Expr_3):
Expr_2:=normal(Expr_2):
Expr_3:=normal(Expr_3):
Expr_1,Expr_2,Expr_3;




















==> anc/section_05.txt <==
restart:
v1:=(s1+1/s1)/2: v2:=(s2+1/s2)/2: v3:=(s3+1/s3)/2: v4:=(s4+1/s4)/2:
u1:=(1/s1-s1)/2: u2:=(1/s2-s2)/2: u3:=(1/s3-s3)/2: u4:=(1/s4-s4)/2: 
v1:=normal(v1):  v2:=normal(v2):  v3:=normal(v3):  v4:=normal(v4):
u1:=normal(u1):  u2:=normal(u2):  u3:=normal(u3):  u4:=normal(u4):
Eq_1:=1+u1^2-v1^2:
Eq_2:=1+u2^2-v2^2:
Eq_3:=1+u3^2-v3^2:
Eq_4:=1+u4^2-v4^2:
normal(Eq_1), normal(Eq_2), normal(Eq_3), normal(Eq_4);
Eq_5:=2*u1^2+2*u2^2-u3^2-u4^2:
Eq_5:=numer(normal(Eq_5));
m:=normal((2*u2+u3-u4)/(2*u1+u3+u4));
m1:=normal((2*v2+v3-v4)/(2*u1+v3+v4));
m2:=normal((2*u2+v3-v4)/(2*v1+v3+v4));
unprotect(sin,cos,tan):
sin:=subsop(3=NULL,eval(sin)):
cos:=subsop(3=NULL,eval(cos)):
tan:=subsop(3=NULL,eval(tan)):
tan(alpha/2):=m:
sin(alpha/2):=m*cos(alpha/2):
sin(alpha):=normal(2*m/(1+m^2)):
cos(alpha):=normal((1-m^2)/(1+m^2)):
tan(alpha1/2):=m1:
sin(alpha1/2):=m1*cos(alpha1/2):
sin(alpha1):=normal(2*m1/(1+m1^2)):
cos(alpha1):=normal((1-m1^2)/(1+m1^2)):
tan(alpha2/2):=m2:
sin(alpha2/2):=m2*cos(alpha2/2):
sin(alpha2):=normal(2*m2/(1+m2^2)):
cos(alpha2):=normal((1-m2^2)/(1+m2^2)):
omega_plus:=proc(x) option remember: sin(x)+cos(x) end proc:
omega_minus:=proc(x) option remember: cos(x)-sin(x) end proc:
Q:=s3*s4:
H:=proc(x) global omega_plus,omega_minus,Q:
omega_minus(x)-Q*omega_plus(x) end proc:
K:=proc(x) global omega_plus,omega_minus,Q:
omega_minus(x)+Q*omega_plus(x) end proc:
M:=proc(x) global omega_plus,omega_minus,Q:
omega_plus(x)-Q*omega_minus(x) end proc:
N:=proc(x) global omega_plus,omega_minus,Q:
omega_plus(x)+Q*omega_minus(x) end proc:
Eq_19:=2*u1-u3*omega_plus(alpha)-u4*omega_minus(alpha):
Eq_19:=numer(normal(Eq_19)):
Eq_19:=rem(Eq_19,Eq_5,s1):
Eq_20:=2*u2+u3*omega_minus(alpha)-u4*omega_plus(alpha):
Eq_20:=numer(normal(Eq_20)):
Eq_20:=rem(Eq_20,Eq_5,s1):
Eq_19,Eq_20;
Eq_21:=2*u1-v3*omega_plus(alpha1)-v4*omega_minus(alpha1):
Eq_21:=numer(normal(Eq_21)):
Eq_21:=rem(Eq_21,Eq_5,s1):
Eq_22:=2*v2+v3*omega_minus(alpha1)-v4*omega_plus(alpha1):
Eq_22:=numer(normal(Eq_22)):
Eq_22:=rem(Eq_22,Eq_5,s1):
Eq_23:=2*v1-v3*omega_plus(alpha2)-v4*omega_minus(alpha2):
Eq_23:=numer(normal(Eq_23)):
Eq_23:=rem(Eq_23,Eq_5,s1):
Eq_24:=2*u2+v3*omega_minus(alpha2)-v4*omega_plus(alpha2):
Eq_24:=numer(normal(Eq_24)):
Eq_24:=rem(Eq_24,Eq_5,s1):
Eq_21,Eq_22,Eq_23,Eq_24;
Eq_29:=4*Q*u1-s4*M(alpha)-s3*H(alpha):
Eq_29:=numer(normal(Eq_29)):
Eq_29:=rem(Eq_29,Eq_5,s1):
Eq_30:=4*Q*u2+s4*K(alpha)-s3*N(alpha):
Eq_30:=numer(normal(Eq_30)):
Eq_30:=rem(Eq_30,Eq_5,s1):
Eq_31:=4*Q*u1-s4*N(alpha1)-s3*K(alpha1):
Eq_31:=numer(normal(Eq_31)):
Eq_31:=rem(Eq_31,Eq_5,s1):
Eq_32:=4*Q*v2+s4*H(alpha1)-s3*M(alpha1):
Eq_32:=numer(normal(Eq_32)):
Eq_32:=rem(Eq_32,Eq_5,s1):
Eq_33:=4*Q*v1-s4*N(alpha2)-s3*K(alpha2):
Eq_33:=numer(normal(Eq_33)):
Eq_33:=rem(Eq_33,Eq_5,s1):
Eq_34:=4*Q*u2+s4*H(alpha2)-s3*M(alpha2):
Eq_34:=numer(normal(Eq_34)):
Eq_34:=rem(Eq_34,Eq_5,s1):
Eq_29,Eq_30,Eq_31,Eq_32,Eq_33,Eq_34;
Eq_35:=s4*(M(alpha)-N(alpha1))+s3*(H(alpha)-K(alpha1)):
Eq_35:=numer(normal(Eq_35)):
Eq_35:=rem(Eq_35,Eq_5,s1):
Eq_36:=-8*Q*u1+s4*(M(alpha)+N(alpha1))+s3*(H(alpha)+K(alpha1)):
Eq_36:=numer(normal(Eq_36)):
Eq_36:=rem(Eq_36,Eq_5,s1):
Eq_37:=-4*Q*s2+s4*(K(alpha)-H(alpha1))-s3*(N(alpha)-M(alpha1)):
Eq_37:=numer(normal(Eq_37)):
Eq_37:=rem(Eq_37,Eq_5,s1):
Eq_38:=-4*Q/s2-s4*(K(alpha)+H(alpha1))+s3*(N(alpha)+M(alpha1)):
Eq_38:=numer(normal(Eq_38)):
Eq_38:=rem(Eq_38,Eq_5,s1):
Eq_35,Eq_36,Eq_37,Eq_38;
omega_plus(x)-expand(sqrt(2)*cos(Pi/4-x)),
omega_minus(x)-expand(sqrt(2)*sin(Pi/4-x));
psi:=Pi/4-alpha/2-alpha1/2:
psi_phi_simplify:=proc(A) local AA: global m,m1,m2:
 AA:=subs(cos(alpha/2)^2=1/(1+m^2),A):
 AA:=subs(cos(alpha1/2)^2=1/(1+m1^2),AA):
 AA:=subs(cos(alpha2/2)^2=1/(1+m2^2),AA):
 return AA:
end proc:
Eq_39:=s3*cos(psi)*H(alpha+psi)-s4*sin(psi)*K(alpha+psi):
Eq_39:=expand(Eq_39):
Eq_39:=psi_phi_simplify(Eq_39):
Eq_39:=numer(normal(Eq_39)):
Eq_39:=rem(Eq_39,Eq_5,s1):
Eq_40:=-4*Q*u1+s4*cos(psi)*M(alpha+psi)+s3*sin(psi)*N(alpha+psi):
Eq_40:=expand(Eq_40):
Eq_40:=psi_phi_simplify(Eq_40):
Eq_40:=numer(normal(Eq_40)):
Eq_40:=rem(Eq_40,Eq_5,s1):
Eq_41:=-2*Q*s2+s4*cos(psi)*K(alpha+psi)+s3*sin(psi)*H(alpha+psi):
Eq_41:=expand(Eq_41):
Eq_41:=psi_phi_simplify(Eq_41):
Eq_41:=numer(normal(Eq_41)):
Eq_41:=rem(Eq_41,Eq_5,s1):
Eq_42:=-2*Q/s2-s4*sin(psi)*M(alpha+psi)+s3*cos(psi)*N(alpha+psi):
Eq_42:=expand(Eq_42):
Eq_42:=psi_phi_simplify(Eq_42):
Eq_42:=numer(normal(Eq_42)):
Eq_42:=rem(Eq_42,Eq_5,s1):
Eq_39,Eq_40,Eq_41,Eq_42;
Eq_47:=-K(alpha+psi)+2*s2*s3*cos(psi):
Eq_47:=expand(Eq_47):
Eq_47:=numer(normal(Eq_47)):
Eq_47:=rem(Eq_47,Eq_5,s1):
Eq_48:=-H(alpha+psi)+2*s2*s4*sin(psi):
Eq_48:=expand(Eq_48):
Eq_48:=numer(normal(Eq_48)):
Eq_48:=rem(Eq_48,Eq_5,s1):
Eq_49:=-M(alpha+psi)+4*u1*s3*cos(psi)-2*s3/s2*sin(psi):
Eq_49:=expand(Eq_49):
Eq_49:=numer(normal(Eq_49)):
Eq_49:=rem(Eq_49,Eq_5,s1):
Eq_50:=-N(alpha+psi)+4*u1*s4*sin(psi)+2*s4/s2*cos(psi):
Eq_50:=expand(Eq_50):
Eq_50:=numer(normal(Eq_50)):
Eq_50:=rem(Eq_50,Eq_5,s1):
Eq_47,Eq_48,Eq_49,Eq_50;
Eq_51:=s3*(N(alpha)-M(alpha2))-s4*(K(alpha)-H(alpha2)):
Eq_51:=numer(normal(Eq_51)):
Eq_51:=rem(Eq_51,Eq_5,s1):
Eq_52:=-8*Q*u2+s3*(N(alpha)+M(alpha2))-s4*(K(alpha)+H(alpha2)):
Eq_52:=numer(normal(Eq_52)):
Eq_52:=rem(Eq_52,Eq_5,s1):
Eq_53:=-4*Q*s1+s4*(N(alpha2)-M(alpha))+s3*(K(alpha2)-H(alpha)):
Eq_53:=numer(normal(Eq_53)):
Eq_53:=rem(Eq_53,Eq_5,s1):
Eq_54:=-4*Q/s1+s4*(N(alpha2)+M(alpha))+s3*(K(alpha2)+H(alpha)):
Eq_54:=numer(normal(Eq_54)):
Eq_54:=rem(Eq_54,Eq_5,s1):
Eq_51,Eq_52,Eq_53,Eq_54;
phi:=Pi/4-alpha/2-alpha2/2:
Eq_55:=-s4*cos(phi)*K(alpha+phi)-s3*sin(phi)*H(alpha+phi):
Eq_55:=expand(Eq_55):
Eq_55:=psi_phi_simplify(Eq_55):
Eq_55:=numer(normal(Eq_55)):
Eq_55:=rem(Eq_55,Eq_5,s1):
Eq_56:=-4*Q*u2-s4*sin(phi)*M(alpha+phi)+s3*cos(phi)*N(alpha+phi):
Eq_56:=expand(Eq_56):
Eq_56:=psi_phi_simplify(Eq_56):
Eq_56:=numer(normal(Eq_56)):
Eq_56:=rem(Eq_56,Eq_5,s1):
Eq_57:=-2*Q*s1+s4*sin(phi)*K(alpha+phi)-s3*cos(phi)*H(alpha+phi):
Eq_57:=expand(Eq_57):
Eq_57:=psi_phi_simplify(Eq_57):
Eq_57:=numer(normal(Eq_57)):
Eq_57:=rem(Eq_57,Eq_5,s1):
Eq_58:=-2*Q/s1+s4*cos(phi)*M(alpha+phi)+s3*sin(phi)*N(alpha+phi):
Eq_58:=expand(Eq_58):
Eq_58:=psi_phi_simplify(Eq_58):
Eq_58:=numer(normal(Eq_58)):
Eq_58:=rem(Eq_58,Eq_5,s1):
Eq_55,Eq_56,Eq_57,Eq_58;
Eq_63:=-K(alpha+phi)+2*s1*s3*sin(phi):
Eq_63:=expand(Eq_63):
Eq_63:=numer(normal(Eq_63)):
Eq_63:=rem(Eq_63,Eq_5,s1):
Eq_64:=-H(alpha+phi)-2*s1*s4*cos(phi):
Eq_64:=expand(Eq_64):
Eq_64:=numer(normal(Eq_64)):
Eq_64:=rem(Eq_64,Eq_5,s1):
Eq_65:=-M(alpha+phi)-4*u2*s3*sin(phi)+2*s3/s1*cos(phi):
Eq_65:=expand(Eq_65):
Eq_65:=numer(normal(Eq_65)):
Eq_65:=rem(Eq_65,Eq_5,s1):
Eq_66:=-N(alpha+phi)+4*u2*s4*cos(phi)+2*s4/s1*sin(phi):
Eq_66:=expand(Eq_66):
Eq_66:=numer(normal(Eq_66)):
Eq_66:=rem(Eq_66,Eq_5,s1):
Eq_63,Eq_64,Eq_65,Eq_66;
Eq_67:=-4*Q*u2-s4*K(alpha)+s3*N(alpha):
Eq_67:=numer(normal(Eq_67)):
Eq_67:=rem(Eq_67,Eq_5,s1):
Eq_68:=-4*Q*v2-s4*H(alpha1)+s3*M(alpha1):
Eq_68:=numer(normal(Eq_68)):
Eq_68:=rem(Eq_68,Eq_5,s1):
Eq_69:=-4*Q*u1+s4*M(alpha)+s3*H(alpha):
Eq_69:=numer(normal(Eq_69)):
Eq_69:=rem(Eq_69,Eq_5,s1):
Eq_70:=-4*Q*v1+s4*N(alpha2)+s3*K(alpha2):
Eq_70:=numer(normal(Eq_70)):
Eq_70:=rem(Eq_70,Eq_5,s1):
Eq_67,Eq_68,Eq_69,Eq_70;
Eq_5_21:=-s4*K(alpha)+s3*N(alpha)+s4*H(alpha2)-s3*M(alpha2):
Eq_5_21:=numer(normal(Eq_5_21)):
Eq_5_21:=rem(Eq_5_21,Eq_5,s1):
Eq_5_22:=s4*M(alpha)+s3*H(alpha)-s4*N(alpha1)-s3*K(alpha1):
Eq_5_22:=numer(normal(Eq_5_22)):
Eq_5_22:=rem(Eq_5_22,Eq_5,s1):
Eq_5_21,Eq_5_22;
Eq_71:=s1*s2-tan(phi-psi):
Eq_71:=expand(Eq_71):
Eq_71:=numer(normal(Eq_71)):
Eq_71:=rem(Eq_71,Eq_5,s1);
Eq_5_23:=s1*s2-tan(alpha1/2-alpha2/2):
Eq_5_23:=expand(Eq_5_23):
Eq_5_23:=numer(normal(Eq_5_23)):
Eq_5_23:=rem(Eq_5_23,Eq_5,s1);
Eq_75:=-K(alpha)+2*s3*(s2*cos(psi)^2+sin(psi)*(2*u1*cos(psi)-1/s2*sin(
psi))):
Eq_75:=expand(Eq_75):
Eq_75:=psi_phi_simplify(Eq_75):
Eq_75:=numer(normal(Eq_75)):
Eq_75:=rem(Eq_75,Eq_5,s1):
Eq_76:=-N(alpha)+2*s4*(-s2*sin(psi)^2+cos(psi)*(2*u1*sin(psi)+1/s2*cos
(psi))):
Eq_76:=expand(Eq_76):
Eq_76:=psi_phi_simplify(Eq_76):
Eq_76:=numer(normal(Eq_76)):
Eq_76:=rem(Eq_76,Eq_5,s1):
Eq_77:=-H(alpha)+2*s4*(s2*sin(psi)*cos(psi)+sin(psi)*(2*u1*sin(psi)+1/
s2*cos(psi))):
Eq_77:=expand(Eq_77):
Eq_77:=psi_phi_simplify(Eq_77):
Eq_77:=numer(normal(Eq_77)):
Eq_77:=rem(Eq_77,Eq_5,s1):
Eq_78:=-M(alpha)+2*s3*(-s2*sin(psi)*cos(psi)+cos(psi)*(2*u1*cos(psi)-1
/s2*sin(psi))):
Eq_78:=expand(Eq_78):
Eq_78:=psi_phi_simplify(Eq_78):
Eq_78:=numer(normal(Eq_78)):
Eq_78:=rem(Eq_78,Eq_5,s1):
Eq_75,Eq_76,Eq_77,Eq_78;
lambda:=tan(psi):
unprotect(cot):
cot:=subsop(3=NULL,eval(cot)):
cot(alpha/2):=1/m:
cot(alpha1/2):=1/m1:
cot(alpha2/2):=1/m2:
Eq_82:=-omega_minus(alpha)+lambda*omega_plus(alpha)+s2*s3+lambda*s2*s4
:
Eq_82:=expand(Eq_82):
Eq_82:=numer(normal(Eq_82)):
Eq_82:=rem(Eq_82,Eq_5,s1):
Eq_83:=-Q*(omega_plus(alpha)+lambda*omega_minus(alpha))+s2*s3-lambda*s
2*s4:
Eq_83:=expand(Eq_83):
Eq_83:=numer(normal(Eq_83)):
Eq_83:=rem(Eq_83,Eq_5,s1):
Eq_84:=-2*u1*(omega_minus(alpha)-lambda*omega_plus(alpha))-s4+lambda*s
3
+s2*(omega_plus(alpha)+lambda*omega_minus(alpha)):
Eq_84:=expand(Eq_84):
Eq_84:=numer(normal(Eq_84)):
Eq_84:=rem(Eq_84,Eq_5,s1):
Eq_82,Eq_83,Eq_84;








==> anc/section_06.txt <==
restart:
u1:=(1/s1-s1)/2: u2:=(1/s2-s2)/2: u3:=(1/s3-s3)/2: u4:=(1/s4-s4)/2: 
u1:=normal(u1):  u2:=normal(u2):  u3:=normal(u3):  u4:=normal(u4):
Eq_5:=2*u1^2+2*u2^2-u3^2-u4^2:
Eq_5:=numer(normal(Eq_5));
theta:=(1-s^2)*((1-mu^2)^2-4*mu^2)/4/mu/s/(1-mu^2);
eta:=4*mu*s*(1-mu^2)/(1-s^2)/(1+mu^2)/(1-mu^2+2*mu);
zeta:=(1-s^2)*(1+mu^2)*(1-mu^2-2*mu)/4/mu/s/(1-mu^2);
Eq_5:=subs(s1=s,s2=theta,s3=eta,s4=zeta,Eq_5):
Eq_5:=numer(normal(Eq_5));
s1=subs(s=1/2,mu=1/3,s);
s2=subs(s=1/2,mu=1/3,theta);
s3=subs(s=1/2,mu=1/3,eta);
s4=subs(s=1/2,mu=1/3,zeta);
s1=subs(s=12/25,mu=1/3,s);
s2=subs(s=12/25,mu=1/3,theta);
s3=subs(s=12/25,mu=1/3,eta);
s4=subs(s=12/25,mu=1/3,zeta);










==> anc/section_07.txt <==
restart:
v1:=(s1+1/s1)/2: v2:=(s2+1/s2)/2: v3:=(s3+1/s3)/2: v4:=(s4+1/s4)/2:
u1:=(1/s1-s1)/2: u2:=(1/s2-s2)/2: u3:=(1/s3-s3)/2: u4:=(1/s4-s4)/2: 
v1:=normal(v1):  v2:=normal(v2):  v3:=normal(v3):  v4:=normal(v4):
u1:=normal(u1):  u2:=normal(u2):  u3:=normal(u3):  u4:=normal(u4):
Eq_5:=2*u1^2+2*u2^2-u3^2-u4^2:
Eq_5:=numer(normal(Eq_5));
m:=proc(x) option remember: end proc:
m(alpha):=normal((2*u2+u3-u4)/(2*u1+u3+u4)):
m(alpha1):=normal((2*v2+v3-v4)/(2*u1+v3+v4)):
m(beta):=normal((2*u2-u3+u4)/(2*u1+u3+u4)):
m(beta1):=normal((2*v2-v3+v4)/(2*u1+v3+v4)):
unprotect(sin,cos,tan,cot):
sin:=subsop(3=NULL,eval(sin)):
cos:=subsop(3=NULL,eval(cos)):
tan:=subsop(3=NULL,eval(tan)):
cot:=subsop(3=NULL,eval(cot)):
tan(alpha/2):=m(alpha):
cot(alpha/2):=1/m(alpha):
sin(alpha/2):=m(alpha)*cos(alpha/2):
sin(alpha):=normal(2*m(alpha)/(1+m(alpha)^2)):
cos(alpha):=normal((1-m(alpha)^2)/(1+m(alpha)^2)):
tan(alpha1/2):=m(alpha1):
cot(alpha1/2):=1/m(alpha1):
sin(alpha1/2):=m(alpha1)*cos(alpha1/2):
sin(alpha1):=normal(2*m(alpha1)/(1+m(alpha1)^2)):
cos(alpha1):=normal((1-m(alpha1)^2)/(1+m(alpha1)^2)):
psi:=Pi/4-alpha/2-alpha1/2:
sigma1:=alpha/2+alpha1/2:
omega_plus:=proc(x) sin(x)+cos(x) end proc:
omega_minus:=proc(x) cos(x)-sin(x) end proc:
Eq_5_12_1:=omega_plus(sigma1)-sqrt(2)*cos(psi):
Eq_5_12_1:=expand(Eq_5_12_1):
Eq_5_12_2:=omega_minus(sigma1)-sqrt(2)*sin(psi):
Eq_5_12_2:=expand(Eq_5_12_2):
Eq_5_12_1,Eq_5_12_2;
Eq_7_2:=tan(psi)-omega_minus(sigma1)/omega_plus(sigma1):
Eq_7_2:=expand(Eq_7_2):
Eq_7_2:=numer(normal(Eq_7_2)):
Eq_7_2:=rem(Eq_7_2,Eq_5,s1);
k:=(m(alpha)+m(alpha1))/(1-m(alpha)*m(alpha1)):
k:=normal(k):
Eq_98_1:=sin(2*sigma1)-2*k/(1+k^2):
Eq_98_1:=expand(Eq_98_1):
Eq_98_1:=numer(normal(Eq_98_1)):
Eq_98_1:=rem(Eq_98_1,Eq_5,s1):
Eq_98_2:=cos(2*sigma1)-(1-k^2)/(1+k^2):
Eq_98_2:=expand(Eq_98_2):
Eq_98_2:=numer(normal(Eq_98_2)):
Eq_98_2:=rem(Eq_98_2,Eq_5,s1):
Eq_98_1,Eq_98_2;
Eq_100:=tan(psi)-(1-k)/(1+k):
Eq_100:=expand(Eq_100):
Eq_100:=numer(normal(Eq_100)):
Eq_100:=rem(Eq_100,Eq_5,s1);
bar_k:=(m(beta)+m(beta1))/(1-m(beta)*m(beta1)):
bar_lambda:=(1-bar_k)/(1+bar_k):
tan(beta/2):=m(beta):
cot(beta/2):=1/m(beta):
sin(beta/2):=m(beta)*cos(beta/2):
sin(beta):=normal(2*m(beta)/(1+m(beta)^2)):
cos(beta):=normal((1-m(beta)^2)/(1+m(beta)^2)):
tan(beta1/2):=m(beta1):
cot(beta1/2):=1/m(beta1):
sin(beta1/2):=m(beta1)*cos(beta1/2):
sin(beta1):=normal(2*m(beta1)/(1+m(beta1)^2)):
cos(beta1):=normal((1-m(beta1)^2)/(1+m(beta1)^2)):
Eq_7_3:=-omega_minus(beta)+bar_lambda*omega_plus(beta)+s2*s4+bar_lambd
a*s2*s3:
Eq_7_3:=expand(Eq_7_3):
Eq_7_3:=numer(normal(Eq_7_3)):
Eq_7_3:=rem(Eq_7_3,Eq_5,s1):
Q:=s3*s4:
Eq_7_4:=-Q*(omega_plus(beta)+bar_lambda*omega_minus(beta))+s2*s4-bar_l
ambda*s2*s3:
Eq_7_4:=expand(Eq_7_4):
Eq_7_4:=numer(normal(Eq_7_4)):
Eq_7_4:=rem(Eq_7_4,Eq_5,s1):
Eq_7_5:=-2*u1*(omega_minus(beta)-bar_lambda*omega_plus(beta))-s3+bar_l
ambda*s4
+s2*(omega_plus(beta)+bar_lambda*omega_minus(beta)):
Eq_7_5:=expand(Eq_7_5):
Eq_7_5:=numer(normal(Eq_7_5)):
Eq_7_5:=rem(Eq_7_5,Eq_5,s1):
Eq_7_3,Eq_7_4,Eq_7_5;
sigma:=alpha/2+beta/2:
delta:=alpha/2-beta/2:
sigma1:=alpha1/2+beta1/2:
delta1:=alpha1/2-beta1/2:
Eq_107_1:=u2-u1*tan(sigma):
Eq_107_1:=expand(Eq_107_1):
Eq_107_1:=numer(normal(Eq_107_1)):
Eq_107_1:=rem(Eq_107_1,Eq_5,s1):

Eq_107_2:=u3-u1*omega_plus(delta)/cos(sigma):
Eq_107_2:=expand(Eq_107_2):
Eq_107_2:=numer(normal(Eq_107_2)):
Eq_107_2:=rem(Eq_107_2,Eq_5,s1):

Eq_107_3:=u4-u1*omega_minus(delta)/cos(sigma):
Eq_107_3:=expand(Eq_107_3):
Eq_107_3:=numer(normal(Eq_107_3)):
Eq_107_3:=rem(Eq_107_3,Eq_5,s1):
Eq_107_1,Eq_107_2,Eq_107_3;
Eq_108_1:=v2-u1*tan(sigma1):
Eq_108_1:=expand(Eq_108_1):
Eq_108_1:=numer(normal(Eq_108_1)):
Eq_108_1:=rem(Eq_108_1,Eq_5,s1):

Eq_108_2:=v3-u1*omega_plus(delta1)/cos(sigma1):
Eq_108_2:=expand(Eq_108_2):
Eq_108_2:=numer(normal(Eq_108_2)):
Eq_108_2:=rem(Eq_108_2,Eq_5,s1):

Eq_108_3:=v4-u1*omega_minus(delta1)/cos(sigma1):
Eq_108_3:=expand(Eq_108_3):
Eq_108_3:=numer(normal(Eq_108_3)):
Eq_108_3:=rem(Eq_108_3,Eq_5,s1):
Eq_108_1,Eq_108_2,Eq_108_3;
Eq_109_1:=tan(sigma)-u2/u1:
Eq_109_1:=expand(Eq_109_1):
Eq_109_1:=numer(normal(Eq_109_1)):
Eq_109_1:=rem(Eq_109_1,Eq_5,s1):
Eq_109_2:=tan(delta)-(u3-u4)/(u3+u4):
Eq_109_2:=expand(Eq_109_2):
Eq_109_2:=numer(normal(Eq_109_2)):
Eq_109_2:=rem(Eq_109_2,Eq_5,s1):
Eq_110_1:=tan(sigma1)-v2/u1:
Eq_110_1:=expand(Eq_110_1):
Eq_110_1:=numer(normal(Eq_110_1)):
Eq_110_1:=rem(Eq_110_1,Eq_5,s1):
Eq_110_2:=tan(delta1)-(v3-v4)/(v3+v4):
Eq_110_2:=expand(Eq_110_2):
Eq_110_2:=numer(normal(Eq_110_2)):
Eq_110_2:=rem(Eq_110_2,Eq_5,s1):
Eq_109_1,Eq_109_2,Eq_110_1,Eq_110_2;
Eq_111_1:=u1^2*(tan(sigma1)^2-tan(sigma)^2)-1:
Eq_111_1:=expand(Eq_111_1):
Eq_111_1:=numer(normal(Eq_111_1)):
Eq_111_1:=rem(Eq_111_1,Eq_5,s1);
psi_phi_simplify:=proc(A) local AA: global m:
 AA:=subs(cos(alpha/2)^2=1/(1+m(alpha)^2),A):
 AA:=subs(cos(alpha1/2)^2=1/(1+m(alpha1)^2),AA):
 AA:=subs(cos(beta/2)^2=1/(1+m(beta)^2),AA):
 AA:=subs(cos(beta1/2)^2=1/(1+m(beta1)^2),AA):
 return AA:
end proc:
uuu:=psi_phi_simplify(expand(cos(sigma)^2)):
uuu1:=psi_phi_simplify(expand(cos(sigma1)^2)):
Eq_111_2:=u1^2*(1/uuu1-1/uuu)-1:
Eq_111_2:=expand(Eq_111_2):
Eq_111_2:=numer(normal(Eq_111_2)):
Eq_111_2:=rem(Eq_111_2,Eq_5,s1);
vvv:=psi_phi_simplify(expand(omega_plus(delta)^2)):
vvv1:=psi_phi_simplify(expand(omega_plus(delta1)^2)):
Eq_112_1:=u1^2*(vvv1/uuu1-vvv/uuu)-1:
Eq_112_1:=numer(normal(Eq_112_1)):
Eq_112_1:=rem(Eq_112_1,Eq_5,s1);
vvv:=expand(1+sin(2*delta)):
vvv1:=expand(1+sin(2*delta1)):
Eq_112_2:=u1^2*(vvv1/uuu1-vvv/uuu)-1:
Eq_112_2:=numer(normal(Eq_112_2)):
Eq_112_2:=rem(Eq_112_2,Eq_5,s1);
vvv:=psi_phi_simplify(expand(omega_minus(delta)^2)):
vvv1:=psi_phi_simplify(expand(omega_minus(delta1)^2)):
Eq_113_1:=u1^2*(vvv1/uuu1-vvv/uuu)-1:
Eq_113_1:=numer(normal(Eq_113_1)):
Eq_113_1:=rem(Eq_113_1,Eq_5,s1);
vvv:=expand(1-sin(2*delta)):
vvv1:=expand(1-sin(2*delta1)):
Eq_113_2:=u1^2*(vvv1/uuu1-vvv/uuu)-1:
Eq_113_2:=numer(normal(Eq_113_2)):
Eq_113_2:=rem(Eq_113_2,Eq_5,s1);
Eq_7_8:=tan(sigma1)^2-tan(sigma)^2-1/u1^2:
Eq_7_8:=expand(Eq_7_8):
Eq_7_8:=numer(normal(Eq_7_8)):
Eq_7_8:=rem(Eq_7_8,Eq_5,s1);
vvv:=expand(sin(2*delta)):
vvv1:=expand(sin(2*delta1)):
Eq_7_9:=vvv1/uuu1-vvv/uuu:
Eq_7_9:=numer(normal(Eq_7_9)):
Eq_7_9:=rem(Eq_7_9,Eq_5,s1);
M:=normal(expand(tan(sigma))):
M1:=normal(expand(tan(sigma1))):
N:=normal(expand(tan(delta))):
N1:=normal(expand(tan(delta1))):
Eq_120:=sin(alpha)/cos(alpha)-(M+N)/(1-M*N):
Eq_120:=numer(normal(Eq_120)):
Eq_120:=rem(Eq_120,Eq_5,s1):
Eq_121:=sin(alpha1)/cos(alpha1)-(M1+N1)/(1-M1*N1):
Eq_121:=numer(normal(Eq_121)):
Eq_121:=rem(Eq_121,Eq_5,s1):
Eq_120, Eq_121;
Eq_122:=N-(sin(alpha)/cos(alpha)-M)/(1+M*sin(alpha)/cos(alpha)):
Eq_122:=numer(normal(Eq_122)):
Eq_122:=rem(Eq_122,Eq_5,s1):
Eq_123:=N1-(sin(alpha1)/cos(alpha1)-M1)/(1+M1*sin(alpha1)/cos(alpha1))
:
Eq_123:=numer(normal(Eq_123)):
Eq_123:=rem(Eq_123,Eq_5,s1):
Eq_122, Eq_123;
Eq_124:=M1^2-M^2-1/u1^2:
Eq_124:=numer(normal(Eq_124)):
Eq_124:=rem(Eq_124,Eq_5,s1);
Eq_125:=2*N*(1+M^2)/(1+N^2)-2*N1*(1+M1^2)/(1+N1^2):
Eq_125:=numer(normal(Eq_125)):
Eq_125:=rem(Eq_125,Eq_5,s1);
vvv:=normal(expand(sin(2*alpha))):
vvv1:=normal(expand(sin(2*alpha1))):
uuu:=normal(expand(cos(2*alpha))):
uuu1:=normal(expand(cos(2*alpha1))):
Eq_126:=(1-M^2)*vvv-2*M*uuu-(1-M1^2)*vvv1+2*M1*uuu1:
Eq_126:=numer(normal(Eq_126)):
Eq_126:=rem(Eq_126,Eq_5,s1);
vvv:=factor(expand(omega_plus(delta))):
uuu:=factor(expand(cos(sigma))):
www:=omega_plus(alpha)+omega_minus(beta):
Eq_130:=normal(vvv/uuu)-1/2*(1+M^2)*www:
Eq_130:=numer(normal(Eq_130)):
Eq_130:=rem(Eq_130,Eq_5,s1);
vvv:=factor(expand(omega_minus(delta))):
uuu:=factor(expand(cos(sigma))):
www:=omega_minus(alpha)+omega_plus(beta):
Eq_131:=normal(vvv/uuu)-1/2*(1+M^2)*www:
Eq_131:=numer(normal(Eq_131)):
Eq_131:=rem(Eq_131,Eq_5,s1);
Eq_133:=cos(beta)-(1-M^2)/(1+M^2)*cos(alpha)-2*M/(1+M^2)*sin(alpha):
Eq_133:=numer(normal(Eq_133)):
Eq_133:=rem(Eq_133,Eq_5,s1);
Eq_135:=sin(beta)-2*M/(1+M^2)*cos(alpha)+(1-M^2)/(1+M^2)*sin(alpha):
Eq_135:=numer(normal(Eq_135)):
Eq_135:=rem(Eq_135,Eq_5,s1);
Eq_136:=omega_plus(beta)-(1-M^2)/(1+M^2)*omega_minus(alpha)-2*M/(1+M^2
)*omega_plus(alpha):
Eq_136:=numer(normal(Eq_136)):
Eq_136:=rem(Eq_136,Eq_5,s1);
Eq_137:=omega_minus(beta)-(1-M^2)/(1+M^2)*omega_plus(alpha)+2*M/(1+M^2
)*omega_minus(alpha):
Eq_137:=numer(normal(Eq_137)):
Eq_137:=rem(Eq_137,Eq_5,s1);
Eq_138:=omega_plus(alpha)+omega_minus(beta)-2/(1+M^2)*(omega_plus(alph
a)
        -M*omega_minus(alpha)):
Eq_138:=numer(normal(Eq_138)):
Eq_138:=rem(Eq_138,Eq_5,s1);
Eq_139:=omega_minus(alpha)+omega_plus(beta)-2/(1+M^2)*(omega_minus(alp
ha)
        +M*omega_plus(alpha)):
Eq_139:=numer(normal(Eq_139)):
Eq_139:=rem(Eq_139,Eq_5,s1);
Eq_140:=u2-u1*M:
Eq_140:=numer(normal(Eq_140)):
Eq_140:=rem(Eq_140,Eq_5,s1);
Eq_141:=u3-u1*(omega_plus(alpha)-M*omega_minus(alpha)):
Eq_141:=numer(normal(Eq_141)):
Eq_141:=rem(Eq_141,Eq_5,s1);
Eq_142:=u4-u1*(omega_minus(alpha)+M*omega_plus(alpha)):
Eq_142:=numer(normal(Eq_142)):
Eq_142:=rem(Eq_142,Eq_5,s1);
Eq_143:=v2-u1*M1:
Eq_143:=numer(normal(Eq_143)):
Eq_143:=rem(Eq_143,Eq_5,s1);
Eq_144:=v3-u1*(omega_plus(alpha1)-M1*omega_minus(alpha1)):
Eq_144:=numer(normal(Eq_144)):
Eq_144:=rem(Eq_144,Eq_5,s1);
Eq_145:=v4-u1*(omega_minus(alpha1)+M1*omega_plus(alpha1)):
Eq_145:=numer(normal(Eq_145)):
Eq_145:=rem(Eq_145,Eq_5,s1);
Eq_146:=u3-u1*(omega_minus(beta)+M*omega_plus(beta)):
Eq_146:=numer(normal(Eq_146)):
Eq_146:=rem(Eq_146,Eq_5,s1);
Eq_147:=u4-u1*(omega_plus(beta)-M*omega_minus(beta)):
Eq_147:=numer(normal(Eq_147)):
Eq_147:=rem(Eq_147,Eq_5,s1);
subs(s4=s3,N),
subs(s4=s3,N1);
normal(subs(s4=s3,cos(alpha)-cos(beta))),
normal(subs(s4=s3,sin(alpha)-sin(beta))),
normal(subs(s4=s3,cos(alpha1)-cos(beta1))),
normal(subs(s4=s3,sin(alpha1)-sin(beta1)));
normal(subs(s4=s3,normal(M-sin(alpha)/cos(alpha)))),
normal(subs(s4=s3,normal(M1-sin(alpha1)/cos(alpha1))));


















==> anc/section_08.txt <==
restart:
Eq_124:=M1^2-M^2-tan(psi)^2:
Eq_126:=(1-M^2)*sin(2*alpha)-2*M*cos(2*alpha)-(1-M1^2)*sin(2*alpha1)+2
*M1*cos(2*alpha1):
Eq_126:=subs(alpha1=Pi/2-alpha,Eq_126):
sss:=solve({Eq_124,Eq_126},{M,M1}):
assign(sss):
'M'=M;
u1:=(1/s-s)/2;
M:=subs(tan(psi)=1/u1,M):
M:=subs(tan(2*alpha)=4*m*(1-m^2)/((1-m^2)^2-4*m^2),M):
M:=subs(cot(2*alpha)=((1-m^2)^2-4*m^2)/4/m/(1-m^2),M):
u2:=u1*M:
u3:=u1*(omega_plus(alpha)-M*omega_minus(alpha)):
u4:=u1*(omega_minus(alpha)+M*omega_plus(alpha)):
u3:=subs(omega_plus(alpha)=(1-m^2+2*m)/(1+m^2),u3):
u3:=subs(omega_minus(alpha)=(1-m^2-2*m)/(1+m^2),u3):
u4:=subs(omega_plus(alpha)=(1-m^2+2*m)/(1+m^2),u4):
u4:=subs(omega_minus(alpha)=(1-m^2-2*m)/(1+m^2),u4):
theta:=(1-s^2)*((1-m^2)^2-4*m^2)/4/m/s/(1-m^2):
eta:=4*m*s*(1-m^2)/(1-s^2)/(1+m^2)/(1-m^2+2*m):
zeta:=(1-s^2)*(1+m^2)*(1-m^2-2*m)/4/m/s/(1-m^2):
Eq_u2:=u2-subs(s2=theta,(1-s2^2)/2/s2):
Eq_u2:=numer(normal(Eq_u2)):
Eq_u3:=u3-subs(s3=eta,(1-s3^2)/2/s3):
Eq_u3:=numer(normal(Eq_u3)):
Eq_u4:=u4-subs(s4=zeta,(1-s4^2)/2/s4):
Eq_u4:=numer(normal(Eq_u4)):
Eq_u2,Eq_u3,Eq_u4;





==> anc/section_09.txt <==
restart:
Eq_9_2:=(M^2-1)*sin(2*alpha)+2*M*cos(2*alpha)-4*D;
Eq_9_4:=Delta^2-discrim(Eq_9_2,M)/4;
Eq_9_5:=subs(cos(2*alpha)^2=1-sin(2*alpha)^2,Eq_9_4);
Eq_9_2:=subs(D=solve(Eq_9_5,D),Eq_9_2):
sss:=solve(Eq_9_2,M):
M_plus:=simplify(subs(cos(2*alpha)^2=1-sin(2*alpha)^2,sss[1]))
assuming Delta::positive;
M_minus:=simplify(subs(cos(2*alpha)^2=1-sin(2*alpha)^2,sss[2]))
assuming Delta::positive;
Eq_9_7:=(Delta-1)*(Delta+1)-4*D*sin(2*alpha);
expand(Eq_9_5-Eq_9_7);
Eq_9_11_1:=(Delta-1)/4/D=-1/2/r;
Eq_9_11_2:=sin(2*alpha)/(Delta+1)=-1/2/r;
sss:=solve({Eq_9_11_1,Eq_9_11_2},{D,Delta});
unprotect(D):
assign(sss):
M_plus:=expand(M_plus);
M_minus:=normal(expand(M_minus)):
M_minus:=subs(cos(alpha)^2=1-sin(alpha)^2,M_minus):
M_minus:=expand(M_minus);
simplify(expand(subs(M=M_plus,Eq_9_2)),trig),
simplify(expand(subs(M=M_minus,Eq_9_2)),trig);
Eq_9_20_1:=(r1*sin(2*alpha1)+1)/r-1/f;
Eq_9_20_2:=(r*sin(2*alpha)+1)/r1-1/f;
sss:=solve({Eq_9_20_1,Eq_9_20_2},{r,r1});
assign(sss):
D:=normal(D);
Delta:=normal(Delta);
D-normal(sin(2*alpha1)*r1^2+r1);
Delta1:=normal(-2*sin(2*alpha1)*r1-1);
M_plus:=M_plus;
M_minus:=M_minus;
M1_plus:=-cos(alpha1)/sin(alpha1)-2*r1;
M1_minus:=sin(alpha1)/cos(alpha1)+2*r1;
Eq_9_32:=f-(r1-r)/(r*sin(2*alpha)-r1*sin(2*alpha1)):
Eq_9_32:=normal(Eq_9_32);
normal(r1-r);
r:=normal(subs(sin(2*alpha1)=sin(2*alpha),r)):
Eq_9_33:=f-r/(1+r*sin(2*alpha)):
Eq_9_33:=normal(Eq_9_33);






















==> anc/section_10.txt <==
restart:
Eq_10_2:=(M^2-1)*sin(2*alpha)+2*M*cos(2*alpha):
Eq_10_2:=subs(M=tan(alpha),Eq_10_2):
Eq_10_2:=simplify(expand(Eq_10_2));






















